Investigation of optimal transfers to retrograde co-orbital orbits in the Earth-Moon system

Recent findings on retrograde co-orbital mean-motion resonances in the Earth-Moon system, highlight the potential use of spacecraft in retrograde resonances. Based on these discoveries, this study investigates retrograde co-orbital resonances within the Earth-Moon system, focusing on both optimal and sub-optimal orbital transfers to such configurations. The paper provides a comprehensive analysis of retrograde co-orbital resonances, optimization techniques to evaluate and enhance the performance of bi-impulsive transfers to these configurations. The results reveal the feasibility of low-cost transfers, which could support a range of future missions, including space exploration and satellite deployment. Combining advanced optimization processes, we obtained solutions for orbital transfers for different arrival points in retrograde co-orbitals improving mission efficiency and offering a cost-effective approach to interplanetary exploration.

==> 00_clean.sh <==
# ! /bin/bash
# ===========================================================================
# ===========================================================================
# ==     Safwan ALJBAAE                                                    ==
# ==                                                                       ==
# ==     Departamento de Matemática - UNESP                                ==
# ==     Av. Dr. Ariberto Pereira da Cunha 333.                            ==
# ==     CEP 12516-410, Guaratinguetá-SP- Brazil                           ==
# ==     TEL   : +55 (12) 997183840                                        ==
# ==     email : safwan.aljbaae@obspm.fr                                   ==
# ==     email : safwan.aljbaae@feg.unesp.br                               ==
# ==     Page web : https://sites.google.com/site/safwanaljbaae/           ==
# ===========================================================================

for x in *.aux *log *.bbl *.blg *.pdf
do
   echo " " > $x; rm -f $x
done

